Flashlight: Enabling Innovation in Tools for Machine Learning

As the computational requirements for machine learning systems and the size and complexity of machine learning frameworks increases, essential framework innovation has become challenging. While computational needs have driven recent compiler, networking, and hardware advancements, utilization of those advancements by machine learning tools is occurring at a slower pace. This is in part due to the difficulties involved in prototyping new computational paradigms with existing frameworks. Large frameworks prioritize machine learning researchers and practitioners as end users and pay comparatively little attention to systems researchers who can push frameworks forward -- we argue that both are equally important stakeholders. We introduce Flashlight, an open-source library built to spur innovation in machine learning tools and systems by prioritizing open, modular, customizable internals and state-of-the-art, research-ready models and training setups across a variety of domains. Flashlight allows systems researchers to rapidly prototype and experiment with novel ideas in machine learning computation and has low overhead, competing with and often outperforming other popular machine learning frameworks. We see Flashlight as a tool enabling research that can benefit widely used libraries downstream and bring machine learning and systems researchers closer together. Flashlight is available at https://github.com/flashlight/flashlight .

==> code/code_sample_intro.cpp <==
class SimpleLayer : public Module {
 private:
   Tensor weights;

 public:
  SimpleLayer() default;
  Tensor forward(const Tensor& activations) {
    return max(matmul(weights, activations), -1.0);
  }
};

class SimpleModel: public Module {
 private:
   SimpleLayer l1;
   SimpleLayer l2;
   
 public:
  SimpleModel() default;
  
  Tensor forward(const Tensor& activations) {
    auto a1 = l1.forward(activations);
    auto a2 = l2.forward(a1);
    return softmax(a2);
  }
};

==> code/mnist/mnist_test.cpp <==
auto [test_x, test_y] = load_dataset(data_dir, /* test = */true);

BatchDataset testset(
  std::make_shared<TensorDataset>(std::vector<Tensor>{test_x, test_y}),
  batch_size);

auto [test_loss, test_error] = eval_loop(model, testset);
std::cout << "Test Loss: " << test_loss << " Test Error (%): " << test_error
          << std::endl;
